Monitoring of Static Fairness

Machine-learned systems are in widespread use for making decisions about humans, and it is important that they are fair, i.e., not biased against individuals based on sensitive attributes. We present a general framework of runtime verification of algorithmic fairness for systems whose models are unknown, but are assumed to have a Markov chain structure, with or without full observation of the state space. We introduce a specification language that can model many common algorithmic fairness properties, such as demographic parity, equal opportunity, and social burden. We build monitors that observe a long sequence of events as generated by a given system, and output, after each observation, a quantitative estimate of how fair or biased the system was on that run until that point in time. The estimate is proven to be correct modulo a variable error bound and a given confidence level, where the error bound gets tighter as the observed sequence gets longer. We present two categories of monitoring algorithms, namely ones with a uniform error bound across all time points, and ones with weaker non-uniform, pointwise error bounds at different time points. Our monitoring algorithms use statistical tools that are adapted to suit the dynamic requirements of monitoring and the special needs of the fairness specifications. Using a prototype implementation, we show how we can monitor if a bank is fair in giving loans to applicants from different social backgrounds, and if a college is fair in admitting students while maintaining a reasonable financial burden on the society. In these experiments, our monitors took less than a millisecond to update their verdicts after each observation.

==> fig/cav/concentration_bounds.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3cbf21b1-c0d6-4d06-ab00-1663515cb0bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from matplotlib import pyplot as plt\n",
    "from scipy.special import zeta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2ef4aeb1-6650-4b1c-aa17-d86f34a9aaeb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def hoeffding(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    return np.sqrt(np.log(2/delta)/(2*n))\n",
    "\n",
    "def h_foo(v, delta):\n",
    "    v = max(v,2)\n",
    "    return 2*np.log(np.pi*np.log(v)/np.sqrt(6)) + np.log(2/delta)\n",
    "\n",
    "\n",
    "def seq_hoeffding(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    return np.sqrt( 1.064*(n/2)*h_foo(n/2,delta))/n\n",
    "\n",
    "def seq_bernstein(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    emp_var = max(np.max(emp_var),1)\n",
    "    return (np.sqrt( 1.064*emp_var*h_foo(emp_var,delta) + 1.76*h_foo(emp_var,delta)**2) + 1.33*h_foo(emp_var,delta))/n\n",
    "\n",
    "def seq_bernstein2(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    emp_var = max(np.max(emp_var[0]),1)\n",
    "    return (np.sqrt( 1.064*emp_var*h_foo(emp_var,delta) + 1.76*h_foo(emp_var,delta)**2) + 1.33*h_foo(emp_var,delta))/n\n",
    "\n",
    "def seq_u_bernstein2(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    emp_var = max(np.max(emp_var[0]),1)\n",
    "    return np.sqrt(d)*(np.sqrt( 1.064*emp_var*h_foo(emp_var,delta) + 1.76*h_foo(emp_var,delta)**2) + 1.33*h_foo(emp_var,delta))/n\n",
    "\n",
    "def vec_seq_bernstein(d, n , delta, emp_var=None):\n",
    "    emp_var = max(np.max(emp_var[1]),1)\n",
    "    #print(np.sqrt(emp_var)/n)\n",
    "    return (np.sqrt( 1.064*emp_var*h_foo(emp_var,delta) + 1.76*16*h_foo(emp_var,delta)**2) + 1.33*4*h_foo(emp_var,delta))/n\n",
    "\n",
    "def emp_bernstein(d, n , delta, emp_var):\n",
    "    delta = delta/d\n",
    "    emp_var = np.max(emp_var[1])\n",
    "    return emp_var*np.sqrt(2*np.log(3/delta)/n) + 3*np.log(3/delta)/n\n",
    "\n",
    "\n",
    "def vector_bound(d, n , delta):\n",
    "    return np.sqrt((4*d+np.log(1/delta))/n)\n",
    "\n",
    "def zeta_vector_bound(d, n , delta, emp_var=None):\n",
    "    scale = n**2/(np.pi**2/6)\n",
    "    return np.sqrt((4*d+np.log(1/(delta/scale)))/n)\n",
    "\n",
    "\n",
    "def zeta_direct_bound(d, n , delta, emp_var=None):\n",
    "    scale = n**2/(np.pi**2/6)\n",
    "    delta = delta/scale\n",
    "    return d/np.sqrt(n) * (2*np.sqrt(d) + np.sqrt(np.log(1/delta)))\n",
    "\n",
    "\n",
    "def empirical_bernstein(n , delta, emp_var):\n",
    "    return emp_var*np.sqrt(2*np.log(3/delta)/n) + 3*np.log(3/delta)/n\n",
    "\n",
    "\n",
    "def vector_u_hoeffding(d, n , delta, emp_var=None):\n",
    "    return np.sqrt(d)*hoeffding(d, n , delta, emp_var)\n",
    "\n",
    "def vector_u_bernstein(d, n , delta, emp_var=None):\n",
    "    delta = delta/d\n",
    "    return np.linalg.norm(emp_var*np.sqrt(2*np.log(3/delta)/n) + 3*np.log(3/delta)/n)\n",
    "    \n",
    "def zeta_vector_u_bernstein(d, n , delta, emp_var=None):\n",
    "    scale = n**2/(np.pi**2/6)\n",
    "    delta = (delta/scale)/d\n",
    "    return np.linalg.norm(emp_var*np.sqrt(2*np.log(3/delta)/n) + 3*np.log(3/delta)/n)\n",
    "\n",
    "def zeta_vector_u_hoeffding(d, n , delta, emp_var=None):\n",
    "    scale = n**2/(np.pi**2/6)\n",
    "    delta = delta/scale\n",
    "    return np.sqrt(d)*hoeffding(d, n , delta, emp_var)\n",
    "\n",
    "def exp_uniform_bound(name, bound_foo, d, n , delta, emp_var):\n",
    "    scale = 2**n\n",
    "    return bound_foo(d, n , delta/scale, emp_var)\n",
    "\n",
    "def point_bound(name, bound_foo,  d, n , delta, emp_var):\n",
    "    return bound_foo(d, n , delta, emp_var)\n",
    "\n",
    "def zeta_uniform_bound(name, bound_foo,  d, n , delta, emp_var):\n",
    "    scale = n**2/(np.pi**2/6)\n",
    "    return bound_foo(d, n , delta/scale, emp_var)\n",
    "\n",
    "\n",
    "def confidence_sequence(name, bound_foo,  d, n , delta, emp_var):\n",
    "    if \"b\" in name:\n",
    "        return seq_bernstein(d, n , delta, emp_var)\n",
    "    else:\n",
    "        return seq_hoeffding(d, n , delta, emp_var)\n",
    "        \n",
    "    \n",
    "def estimate_dirichlet_probabilities(alpha, n):\n",
    "    p = np.random.dirichlet(alpha)\n",
    "    samples = np.random.choice(len(p), size=n, p=p)\n",
    "    counts = np.bincount(samples, minlength=len(p))\n",
    "    empirical = counts / n\n",
    "    variance = empirical * (1 - empirical) / n\n",
    "    return p, empirical, variance\n",
    "    \n",
    "\n",
    "def run_point_experiment(p, n, delta=0.05):\n",
    "    d = len(p)\n",
    "    samples = np.random.choice(d, size=n, p=p)\n",
    "    bound_foos = [(\"h\",hoeffding),(\"b\", emp_bernstein),(\"v\",vector_bound)]\n",
    "    data = []\n",
    "    \n",
    "    for i in range(n):\n",
    "        counts = np.bincount(samples[:i], minlength=len(p))\n",
    "        empirical = counts / n\n",
    "        variance = empirical * (1 - empirical) / n\n",
    "        for c, f in bound_foos:\n",
    "            data.append([i,c, f(d,i+1,delta, variance )])\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "\n",
    "def run_unif_experiment(p, n, delta=0.05):\n",
    "    d = len(p)\n",
    "    samples = np.random.choice(d, size=n, p=p)\n",
    "    one_hot = np.eye(d)[samples]\n",
    "    bound_foos = [(\"Hoeffding\",hoeffding)]\n",
    "    unf_foos = [(\"$polynomial$\",zeta_uniform_bound),(\"$exponential$\",exp_uniform_bound),  (\"$ours$\", confidence_sequence)]\n",
    "    data = []\n",
    "    var_sum = 0\n",
    "    for i in range(1,n):\n",
    "        mean = one_hot[:i].mean(axis=0)\n",
    "        vari = one_hot[:i].var(axis=0)\n",
    "        var_sum += (one_hot[i]-mean)**2\n",
    "        for c, f in bound_foos:\n",
    "            for u, uf in unf_foos:\n",
    "                data.append([i,u, uf(c,f, d,i+1,delta*d, (var_sum,vari) )])\n",
    "    df = pd.DataFrame(data, columns=[\"$Time$\", \"$Bound$\", \"$Error$\"])\n",
    "    return df\n",
    "\n",
    "def get_distr(d, distr):\n",
    "    if \"unif\" in distr:\n",
    "        return [1/d]*d\n",
    "    if \"expo\" in distr:\n",
    "        p = [np.exp(-i) for i in range(d)]\n",
    "        return p / np.sum(p)\n",
    "    if \"poly\" in distr:\n",
    "        p = [1 / (i + 1) for i in range(d)]\n",
    "        return p / np.sum(p)\n",
    "        \n",
    "def run_vec_unif_experiment(n, distr, delta=0.05):\n",
    "    data = []\n",
    "    bound_foos = [(\"l2_seq_vec_bern\", vec_seq_bernstein),\n",
    "                  (\"l2_zeta_uni_hoff\",zeta_vector_u_hoeffding),\n",
    "                   (\"l2_seq_uni_bern\",seq_u_bernstein2),\n",
    "                  (\"l2_zeta_vec_hoeff\",zeta_vector_bound), (\"linf_seq_uni_bern\",seq_bernstein2),\n",
    "                 (\"direct_zeta_vec_hoeff\",zeta_direct_bound)]\n",
    "   \n",
    "    for d in [2,5,10,100,1000]:\n",
    "        p = get_distr(d, distr)\n",
    "        samples = np.random.choice(d, size=n, p=p)\n",
    "        one_hot = np.eye(d)[samples]\n",
    "        var_sum = 0\n",
    "        vvar_sum = 0\n",
    "        for i in range(1,n):\n",
    "            mean = one_hot[:i].mean(axis=0)\n",
    "            vari = one_hot[:i].var(axis=0)\n",
    "            var_sum += (one_hot[i]-mean)**2\n",
    "            vvar_sum += (np.linalg.norm(one_hot[i]-mean)**2)\n",
    "            for c, f in bound_foos:\n",
    "                data.append([d, i, c, f(d,i+1,delta, (var_sum,vvar_sum) )])\n",
    "    df = pd.DataFrame(data, columns=[\"dimension\",\"time\", \"type\", \"value\"])\n",
    "    df[\"experiment\"] = distr\n",
    "    return df\n",
    "\n",
    "\n",
    "def run_vec_unif_experiment2(n, distr, delta=0.05):\n",
    "    data = []\n",
    "    bound_foos = [(\"l2_seq_vec_bern\", vec_seq_bernstein),\n",
    "                  (\"l2_zeta_uni_hoff\",zeta_vector_u_hoeffding),\n",
    "                   (\"l2_seq_uni_bern\",seq_u_bernstein2),\n",
    "                  (\"l2_zeta_vec_hoeff\",zeta_vector_bound), (\"linf_seq_uni_bern\",seq_u_bernstein2)]\n",
    "   \n",
    "    for d in [2,5,10,100,1000]:\n",
    "        p = get_distr(d, distr)\n",
    "        samples = np.random.choice(d, size=n, p=p)\n",
    "        one_hot = np.eye(d)[samples]\n",
    "        var_sum = 0\n",
    "        vvar_sum = 0\n",
    "        for i in range(1,n):\n",
    "            mean = one_hot[:i].mean(axis=0)\n",
    "            vari = one_hot[:i].var(axis=0)\n",
    "            var_sum += (one_hot[i]-mean)**2\n",
    "            vvar_sum += (np.linalg.norm(one_hot[i]-mean)**2)\n",
    "            for c, f in bound_foos:\n",
    "                data.append([d, i, c, f(d,i+1,delta, (var_sum,vvar_sum) )/np.sqrt(d)])\n",
    "    return data\n",
    "\n",
    "\n",
    "def run_vec_unif_experiment3(n, distr, delta=0.05):\n",
    "    data = []\n",
    "    bound_foos = [(\"l2_seq_vec_bern\", vec_seq_bernstein),\n",
    "                  (\"l2_zeta_uni_hoff\",zeta_vector_u_hoeffding),\n",
    "                   (\"l2_seq_uni_bern\",seq_u_bernstein2),\n",
    "                  (\"l2_zeta_vec_hoeff\",zeta_vector_bound), (\"linf_seq_uni_bern\",seq_u_bernstein2)]\n",
    "   \n",
    "    for d in [2,5,10,100,1000]:\n",
    "        p = get_distr(d, distr)\n",
    "        samples = np.random.choice(d, size=n, p=p)\n",
    "        one_hot = np.eye(d)[samples]\n",
    "        var_sum = 0\n",
    "        vvar_sum = 0\n",
    "        for i in range(1,n):\n",
    "            mean = one_hot[:i].mean(axis=0)\n",
    "            vari = one_hot[:i].var(axis=0)\n",
    "            var_sum += (one_hot[i]-mean)**2\n",
    "            vvar_sum += (np.linalg.norm(one_hot[i]-mean)**2)\n",
    "            for c, f in bound_foos:\n",
    "                data.append([d, i, c, (f(d,i+1,delta, (var_sum,vvar_sum) )/np.sqrt(d))**2])\n",
    "    return data\n",
    "\n",
    "def run_vec_unif_experiment4(n, distr, delta=0.05):\n",
    "    data_dfs = []\n",
    "    for name,expe in [(\"norm\",run_vec_unif_experiment),(\"root_mse\",run_vec_unif_experiment2),(\"mse\",run_vec_unif_experiment3)]:\n",
    "        print(name)\n",
    "        data = expe(n,distr)\n",
    "        df = pd.DataFrame(data, columns=[\"dimension\",\"time\", \"type\", \"value\"])\n",
    "        df[\"experiment\"] = name\n",
    "        data_dfs.append(df)\n",
    "    return pd.concat(data_dfs)\n",
    "            \n",
    "        \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "fe28833e-3e6b-4a48-87b9-43b89ced0da9",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = run_unif_experiment([1/2, 1/2], 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "586bc50f-df0a-4d2b-844e-d56cf817e65c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>$Time$</th>\n",
       "      <th>$Bound$</th>\n",
       "      <th>$Error$</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>$polynomial$</td>\n",
       "      <td>1.069752</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>$exponential$</td>\n",
       "      <td>1.126407</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>$ours$</td>\n",
       "      <td>0.958460</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "      <td>$polynomial$</td>\n",
       "      <td>0.947664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>$exponential$</td>\n",
       "      <td>0.980503</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2992</th>\n",
       "      <td>998</td>\n",
       "      <td>$exponential$</td>\n",
       "      <td>0.590271</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2993</th>\n",
       "      <td>998</td>\n",
       "      <td>$ours$</td>\n",
       "      <td>0.064615</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2994</th>\n",
       "      <td>999</td>\n",
       "      <td>$polynomial$</td>\n",
       "      <td>0.092214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2995</th>\n",
       "      <td>999</td>\n",
       "      <td>$exponential$</td>\n",
       "      <td>0.590269</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2996</th>\n",
       "      <td>999</td>\n",
       "      <td>$ours$</td>\n",
       "      <td>0.064584</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2997 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      $Time$        $Bound$   $Error$\n",
       "0          1   $polynomial$  1.069752\n",
       "1          1  $exponential$  1.126407\n",
       "2          1         $ours$  0.958460\n",
       "3          2   $polynomial$  0.947664\n",
       "4          2  $exponential$  0.980503\n",
       "...      ...            ...       ...\n",
       "2992     998  $exponential$  0.590271\n",
       "2993     998         $ours$  0.064615\n",
       "2994     999   $polynomial$  0.092214\n",
       "2995     999  $exponential$  0.590269\n",
       "2996     999         $ours$  0.064584\n",
       "\n",
       "[2997 rows x 3 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "e12640ee-9f2c-46b6-8ea4-2510d88dc95c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 686.578x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 14})\n",
    "sns.relplot(kind=\"line\", data=df, x=\"$Time$\", y=\"$Error$\", hue=\"$Bound$\")\n",
    "plt.yscale(\"log\")\n",
    "plt.savefig(\"cav_comp.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ac0b843c-7caa-4ee0-9d76-b1b5d8e66615",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'run_vec_unif_experiment' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[1], line 2\u001b[0m\n\u001b[1;32m      1\u001b[0m n \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m10000\u001b[39m\n\u001b[0;32m----> 2\u001b[0m df \u001b[38;5;241m=\u001b[39m run_vec_unif_experiment(n, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124munif\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m      3\u001b[0m sns\u001b[38;5;241m.\u001b[39mrelplot(kind\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mline\u001b[39m\u001b[38;5;124m\"\u001b[39m, data\u001b[38;5;241m=\u001b[39mdf, x\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtime\u001b[39m\u001b[38;5;124m\"\u001b[39m, y\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mvalue\u001b[39m\u001b[38;5;124m\"\u001b[39m, hue\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtype\u001b[39m\u001b[38;5;124m\"\u001b[39m, col\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mdimension\u001b[39m\u001b[38;5;124m\"\u001b[39m, row\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mexperiment\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m      4\u001b[0m plt\u001b[38;5;241m.\u001b[39myscale(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mlog\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'run_vec_unif_experiment' is not defined"
     ]
    }
   ],
   "source": [
    "n = 10000\n",
    "df = run_vec_unif_experiment(n, \"unif\")\n",
    "sns.relplot(kind=\"line\", data=df, x=\"time\", y=\"value\", hue=\"type\", col=\"dimension\", row=\"experiment\")\n",
    "plt.yscale(\"log\")\n",
    "plt.savefig(\"direct_unif_vec_comp.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4425f28d-3cfb-4899-849e-7b1a54744f46",
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 10000\n",
    "df = run_vec_unif_experiment4(n, \"poly\")\n",
    "sns.relplot(kind=\"line\", data=df, x=\"time\", y=\"value\", hue=\"type\", col=\"dimension\", row=\"experiment\")\n",
    "plt.yscale(\"log\")\n",
    "plt.savefig(\"poly_vec_comp.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f162fd1f-c36a-4f37-97af-36f90068491e",
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.relplot(kind=\"line\", data=df[df[\"dimension\"]==5], x=\"time\", y=\"value\", hue=\"type\", col=\"dimension\", row=\"experiment\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99331984-496f-4d38-8128-6b46f852256a",
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = np.random.choice(2, size=10, p=[1/2,1/2])\n",
    "    \n",
    "one_hot.mean(axis=0)\n",
    "cumulative_mean = np.cumsum(one_hot, axis=0) / np.arange(1, samples.shape[0]+1)[:, None]\n",
    "emp_var = np.sum((one_hot- cumulative_mean)**2, axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7e4d8e10-0df5-40d7-a79a-c9c2fdac0e82",
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.relplot(kind=\"line\", data=df, x=\"t\", y=\"v\", hue=\"b\", style=\"u\")\n",
    "plt.yscale(\"log\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cc75bc5-515a-465e-a1cc-8a7cfa977441",
   "metadata": {},
   "outputs": [],
   "source": [
    "((np.e*(1/4)+np.e**(-1/4))/np.sqrt(2))**2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d11ddfaa-200a-4cbb-b0fc-446bd94cb75a",
   "metadata": {},
   "outputs": [],
   "source": [
    "((np.sqrt(np.e)+1)/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dd32877b-c1e6-4400-9968-3b62b9b1eeff",
   "metadata": {},
   "outputs": [],
   "source": [
    "#sns.relplot(kind=\"line\", data=df, x=\"t\", y=\"v\", hue=\"b\")\n",
    "#plt.yscale(\"log\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "417557af-4fe7-47d3-919c-482f98759d71",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = lambda x,y : x+y\n",
    "g = lambda x: f(*x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "20cdaea6-79a2-46b1-8540-e455c5f225b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "g([1,2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa1f98ce-a000-4c2e-835f-4ee03426f959",
   "metadata": {},
   "outputs": [],
   "source": [
    "SeqBern       8530864\n",
    "SeqHoef      39541552\n",
    "Clopper-sq  106500830\n",
    "Hoeff-sq    112451255\n",
    "Clopper-exp 115679470\n",
    "Hoeff-exp   303197120"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bc96805-0d37-40b6-a7b9-9838c073d0f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "13.5*8530864"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7967cda6-0f9b-47a6-900c-67cfbfb01d45",
   "metadata": {},
   "outputs": [],
   "source": [
    "d = 1000\n",
    "p = [1/d]*d\n",
    "n = 10000\n",
    "data=run_vec_unif_experiment(p,n)\n",
    "df = pd.DataFrame(data, columns=[\"time\",\"unif\", \"type\", \"value\"])\n",
    "sns.relplot(kind=\"line\", data=df, x=\"time\", y=\"value\", hue=\"type\", style=\"unif\")\n",
    "plt.yscale(\"log\")\n",
    "plt.savefig(\"1000_vector.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47845e90-a5f3-4ad2-98d1-c19b099c1f95",
   "metadata": {},
   "outputs": [],
   "source": [
    "v = max(1, sample count oder variance)\n",
    "l(v) = log(h(log(v)) + log(2 / delta)\n",
    "k1 = (e^.25 + e^-.25) / sqrt(2)\n",
    "k2 = (sqrt(e) + 1) / 2\n",
    "\n",
    "S_alpha = sqrt(k1^2 * v * l(v) + k2^2 * c^2 * l(v)^2) + k2 * c * l(v)\n",
    "offset = S_alpha / sample count\n",
    "return [emprical p - offset, empirical p + offset]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b5f48307-588e-4ea3-902c-1958f4dfbdd0",
   "metadata": {},
   "outputs": [],
   "source": [
    "double v = Math.max(m, sampleCount);\n",
    "double alpha = confidence / 2;\n",
    "double lv = Math.log(h.applyAsDouble(Math.log(v / m) / Math.log(eta))) + Math.log(1.0 / alpha);\n",
    "double k1 = (Math.pow(eta, .25) + Math.pow(eta, -.25)) / Math.sqrt(2.0);\n",
    "double k2 = (Math.sqrt(eta) + 1) / 2;\n",
    "double Salpha = Math.sqrt(k1 * k1 * v * lv + k2 * k2 * c * c * lv * lv) + k2 * c * lv;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9da73c6a-d38f-48ff-b87d-ce64cfb01d50",
   "metadata": {},
   "outputs": [],
   "source": [
    "1509/50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9502d423-48df-4bbf-898d-064d705231cd",
   "metadata": {},
   "outputs": [],
   "source": [
    " 2032838 / 10211972"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "23065cce-5640-4987-87f5-e38463a2bafe",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

